Variable Order Mixed H-Finite Element Method for Linear Elasticity with Weakly Imposed Symmetry. Ii. Affine and Curvilinear Elements in 2D

We continue our study on variable order Arnold-Falk-Winther elements for 2D elasticity in context of both affine and parametric curvilinear elements. We present an $h$-stability result for affine elements, and an asymptotic stability result for curvilinear elements. Both theoretical results are confirmed with numerical experiments.

==> figures/comp2.m <==

X_ahp = [70   0.283761910551728;
         624  0.110043110922929;     
        1332  4.639894530790830E-002;
        2114  2.442624364014294E-002;
        3136  1.351314661433288E-002;
        4777  7.737175127397954E-003;
        6519  4.864966502314587E-003;
        8197  3.785124007233158E-003;
       10455  2.689560560025758E-003;
       12975  1.675131289514127E-003];
   
X_ah0 = [70   0.283761910551728;     
         248  0.188336071683635;     
         676  0.126817037818834;
        1340  8.634088931003824E-002;
        2022  6.039693295262386E-002;
        3178  4.292950222196660E-002;
        5068  3.104840410932575E-002;
        7626  2.317161421525546E-002;
       10992  1.795975509379495E-002;
       16482  1.404322298416452E-002];
   
X_ah1 = [168  0.166387618076309;     
         624  0.110043110922929;
        1608  7.239601218656197E-002;
        2979  4.765782354534475E-002;
        4488  3.140640902056203E-002;
        6279  2.071075281719403E-002;
        8322  1.368507305594515E-002;
       10953  9.066611069288119E-003;
       14298  6.019274269159976E-003;
       18783  4.008667664393672E-003];

X_ah2 = [308  0.106925139929437;
        1168  7.002194995484909E-002;
        2926  4.598340824150787E-002;
        5418  3.022974224126256E-002;
        7870  1.988381739926653E-002;
       10906  1.308157647022149E-002;
       13910  8.608564062435698E-003;
       17206  5.665618228426746E-003;
       21558  3.728944419789627E-003;
       26880  2.454636545954785E-003];
   

loglog(X_ahp(:,1),X_ahp(:,2)*100,'-o',X_ah0(:,1),X_ah0(:,2)*100,'-+',X_ah1(:,1),X_ah1(:,2)*100,'-s',X_ah2(:,1),X_ah2(:,2)*100,'-*')
xlabel('number of d.o.f')
ylabel('error')
legend('adaptive hp','adaptive h-order 0','adaptive h-order 1','adaptive h-order 2')



==> figures/comp3.m <==

X_ahp = [248  0.16508180859722;
         624  9.615667824733745E-002;
        1300  4.154804318685786E-002;
        1922  2.964593421124256E-002;
        2675  1.789158083289285E-002;
        3392  1.338977930804380E-002;
        4308  9.118931963239542E-003;
        6071  6.196211359717875E-003;
        7761  4.048902750463922E-003;
        9493  2.664494647383428E-003];

X_ah0 = [248  0.165081808597225;     
         552  0.113971343958385;     
        1224  7.805534689548871E-002;
        1910  5.446659485492786E-002;
        2692  3.946515340065517E-002;
        4251  2.852797967301738E-002;
        6813  2.114496005139982E-002;
        9646  1.653904174188978E-002;
       14127  1.302941520023414E-002];

X_ah1 = [624  9.615667824733787E-002;
        1458  6.376764404007214E-002;
        2754  4.217055528945271E-002;
        4413  2.783605878528467E-002;
        6054  1.838259257553617E-002;
        7689  1.217184929568129E-002;
       10014  8.078256428789449E-003];

X_ah2 = [1168  6.221909998799943E-002;
        2784  4.112255977516693E-002;
        4842  2.712480756878545E-002;
        7610  1.787047141625009E-002;
       10638  1.176581264534517E-002;
       13918  7.744153272063405E-003;
       17198  5.096911134901795E-003];

loglog(X_ahp(:,1),X_ahp(:,2)*100,'-o',X_ah0(:,1),X_ah0(:,2)*100,'-+',X_ah1(:,1),X_ah1(:,2)*100,'-s',X_ah2(:,1),X_ah2(:,2)*100,'-*')
xlabel('number of d.o.f')
ylabel('error')

==> figures/comp4.m <==
clear

X_uhvp = [317  0.207252917599644       0.144990585436234     
          1224  0.141332921241810       9.549534555067245E-002
          4808  9.456458054176987E-002  6.294186503886356E-002
         19056  6.275385570636884E-002  4.142499418174144E-002
         75872  4.148519987863736E-002  2.725588496295979E-002];  
   
loglog(X_uhvp(:,1),X_uhvp(:,3)*100,'-o',X_uhvp(:,1),X_uhvp(:,2)*100,'-+')
xlabel('number of d.o.f')
ylabel('error')    
legend('best approximation error','uniform h-variable order')

==> figures/rate0.m <==
clear

X_ah0 = [ 70  0.283761910551728       0.205361751773858;     
         248  0.188336071683635       0.135950245203824;     
         676  0.126817037818834       9.000108267249673E-002;
        1340  8.634088931003824E-002  5.945091877682299E-002;
        2022  6.039693295262386E-002  3.943115195084189E-002;
        3178  4.292950222196660E-002  2.615680304806149E-002;
        5068  3.104840410932575E-002  1.733536766406708E-002;
        7626  2.317161421525546E-002  1.148858739587467E-002;
       10992  1.795975509379495E-002  7.637864619740743E-003;
       16482  1.404322298416452E-002  5.080646865447901E-003];
   
loglog(X_ah0(:,1),X_ah0(:,3)*100,'-o',X_ah0(:,1),X_ah0(:,2)*100,'-+')
xlabel('number of d.o.f')
ylabel('error')
legend('best approximation error','adaptive h-order 0')  

==> figures/rate1.m <==
clear

X_ah1 = [168  0.166387618076309       0.135967078821463;     
         624  0.110043110922929       8.944234882359554E-002;
        1608  7.239601218656197E-002  5.888990333152633E-002;
        2979  4.765782354534475E-002  3.875755768926226E-002;
        4488  3.140640902056203E-002  2.551014072795845E-002;
        6279  2.071075281719403E-002  1.679241709549984E-002;
        8322  1.368507305594515E-002  1.105834542477349E-002;
       10953  9.066611069288119E-003  7.282999707140687E-003;
       14298  6.019274269159976E-003  4.797552055272786E-003;
       18783  4.008667664393672E-003  3.160240897989633E-003];
   
loglog(X_ah1(:,1),X_ah1(:,3)*100,'-o',X_ah1(:,1),X_ah1(:,2)*100,'-+')
xlabel('number of d.o.f')
ylabel('error')
legend('best approximation error','adaptive h-order 1')  

==> figures/rate2.m <==
clear

X_ah2 = [308  0.106925139929437       8.898197224972952E-002;
        1168  7.002194995484909E-002  5.849262795653343E-002;
        2926  4.598340824150787E-002  3.847885890318529E-002;
        5418  3.022974224126256E-002  2.531396394505809E-002;
        7870  1.988381739926653E-002  1.665425440404788E-002;
       10906  1.308157647022149E-002  1.095710427117781E-002;
       13910  8.608564062435698E-003  7.209189940811985E-003;
       17206  5.665618228426746E-003  4.743532769187620E-003;
       21558  3.728944419789627E-003  3.121131383274781E-003;
       26880  2.454636545954785E-003  2.053643794645912E-003];
   
loglog(X_ah2(:,1),X_ah2(:,3)*100,'-o',X_ah2(:,1),X_ah2(:,2)*100,'-+')
xlabel('number of d.o.f')
ylabel('error')
legend('best approximation error','adaptive h-order 2')  





































==> figures/rateahp.m <==
clear

X_ahp = [70   0.283761910551728       0.205361751773858; 
         624  0.110043110922929       8.944234882359554E-002;
        1332  4.639894530790830E-002  3.868356480469979E-002;
        2114  2.442624364014294E-002  1.986899374200086E-002;
        3136  1.351314661433288E-002  1.088507752979505E-002;
        4777  7.737175127397954E-003  6.097191285453976E-003;
        6519  4.864966502314587E-003  3.671842154244279E-003;
        8197  3.785124007233158E-003  2.700727185871756E-003;
       10455  2.689560560025758E-003  1.904963017603886E-003;
       12975  1.675131289514127E-003  1.227227365135349E-003];
   
loglog(X_ahp(:,1),X_ahp(:,3)*100,'-o',X_ahp(:,1),X_ahp(:,2)*100,'-+')
xlabel('number of d.o.f')
ylabel('error')
legend('best approximation error','adaptive hp')  

==> figures/uh0.m <==
clear

X_uhup = [70  0.283761910551728       0.205361751773858;     
         248  0.188336071683635       0.135950245203824;     
         928  0.125810180142376       8.963233676756484E-002;
        3584  8.347813268805847E-002  5.899932615343363E-002;
       14080  5.519121967565843E-002  3.882164890177271E-002;
       55808  3.641353596533334E-002  2.554231766467200E-002];
   
loglog(X_uhup(:,1),X_uhup(:,3)*100,'-o',X_uhup(:,1),X_uhup(:,2)*100,'-+')
xlabel('number of d.o.f')
ylabel('error')
legend('best approximation error','uniform h-order 0')  
